Hardness and Tractability of Binary Quantized Neural Network Training in Low Dimensions

We study the computational complexity of training binary quantized neural networks, with weights and biases in $\{0,1\}$, on a given architecture, parameterized by the input dimension $\alpha$ and the output dimension $\omega$. A small input dimension limits the functions that a single neuron can compute, and a small output dimension limits the number of target functions that must be realized simultaneously, but it is unclear whether these restrictions make training tractable. We prove that training is W[1]-hard parameterized by $\alpha+\omega$, even for exact fitting of chain-ordered data and with all biases fixed to zero. To locate the boundary between hardness and tractability, we characterize realizable networks in three settings: chain-ordered data, where trainable biases provably add no fitting power; bias-free networks; and networks with at most two inputs. In each setting, every attainable vector of predictions is realized by a network supported on at most $\omega$, $\alpha\omega$, or $2\omega$ input-output paths, respectively. These characterizations yield algorithms that run in polynomial time for fixed dimensions and place the problems in XNLP. For chain-ordered data, only the output dimension needs to be fixed. The results identify the global coordination of paths within the architecture as a computational obstacle that persists even when each neuron has only a few possible local behaviors.

==> anc/sanity_checks.py <==
"""Exhaustive sanity checks for the structural theorems of the paper.

Every check compares a structural characterization or a path-token dynamic
program against brute-force enumeration of all binary weight (and bias)
assignments on small random layered architectures.  The checks are evidence,
not proofs; the proofs are in the paper.

Run:  python -I sanity_checks.py [seed] [trials]
"""
import itertools
import random
import sys

# ---------------------------------------------------------------------------
# Architectures and networks
# ---------------------------------------------------------------------------

def random_architecture(rng, alpha, omega, max_hidden_layers=2, max_width=3, p=0.5):
    """Valid layered architecture: V_0 = inputs = sources, V_L = outputs = sinks,
    arcs join consecutive layers, every non-input has an in-arc and every
    non-output has an out-arc."""
    L = rng.randint(1, max_hidden_layers + 1)
    sizes = [alpha] + [rng.randint(1, max_width) for _ in range(L - 1)] + [omega]
    layers, nid = [], 0
    for s in sizes:
        layers.append(list(range(nid, nid + s)))
        nid += s
    edges = set()
    for h in range(L):
        for u in layers[h]:
            for v in layers[h + 1]:
                if rng.random() < p:
                    edges.add((u, v))
        for v in layers[h + 1]:
            if not any((u, v) in edges for u in layers[h]):
                edges.add((rng.choice(layers[h]), v))
        for u in layers[h]:
            if not any((u, v) in edges for v in layers[h + 1]):
                edges.add((u, rng.choice(layers[h + 1])))
    return layers, sorted(edges)


def evaluate(layers, edges, w, b, x):
    """Activation of every vertex on input x (binary model, subtracted bias)."""
    act = {}
    for i, s in enumerate(layers[0]):
        act[s] = x[i]
    preds = {}
    for (u, v), we in zip(edges, w):
        if we:
            preds.setdefault(v, []).append(u)
    for layer in layers[1:]:
        for v in layer:
            tot = sum(act[u] for u in preds.get(v, []))
            act[v] = 1 if tot >= 1 + b.get(v, 0) else 0
    return act


def all_networks(layers, edges, with_bias):
    hidden = [v for layer in layers[1:] for v in layer]
    for w in itertools.product((0, 1), repeat=len(edges)):
        if with_bias:
            for bb in itertools.product((0, 1), repeat=len(hidden)):
                yield w, dict(zip(hidden, bb))
        else:
            yield w, {}


def cube(alpha):
    return list(itertools.product((0, 1), repeat=alpha))


def out_neighbors(edges):
    out = {}
    for u, v in edges:
        out.setdefault(u, []).append(v)
    return out

# ---------------------------------------------------------------------------
# Section 4: bias-free reachability realization and the source-set DP
# ---------------------------------------------------------------------------

def realized_relation(layers, edges, w):
    """Input-output reachability relation of the selected arcs."""
    alpha, outs = len(layers[0]), layers[-1]
    reach = {s: {i} for i, s in enumerate(layers[0])}
    sel = [e for e, we in zip(edges, w) if we]
    for layer in layers[1:]:
        for v in layer:
            reach[v] = set()
        for u, v in sel:
            if v in layer:
                reach[v] |= reach[u]
    return frozenset((i, j) for j, t in enumerate(outs) for i in reach[t])


def token_dp_relation(layers, edges, R):
    """Sequential token DP with globally propagated source sets (Thm. 4.3, App. D)."""
    if not R:
        return True
    out = out_neighbors(edges)
    toks = sorted(R)
    C = {j: frozenset(i for (i, jj) in R if jj == j) for (_, j) in R}
    states = {tuple((layers[0][i], frozenset([i])) for (i, j) in toks)}
    for h in range(len(layers) - 1):
        for r in range(len(toks)):
            new = set()
            for st in states:
                u, A = st[r]
                for v in out.get(u, []):
                    B = set(A)
                    for e in range(r):
                        if st[e][0] == v:
                            B |= st[e][1]
                    B = frozenset(B)
                    lst = list(st)
                    for e in range(r):
                        if lst[e][0] == v:
                            lst[e] = (v, B)
                    lst[r] = (v, B)
                    new.add(tuple(lst))
            states = new
    outs = layers[-1]
    for st in states:
        if all(st[r][0] == outs[j] and st[r][1] == C[j] for r, (i, j) in enumerate(toks)):
            return True
    return False


def check_biasfree(layers, edges):
    alpha, omega = len(layers[0]), len(layers[-1])
    realizable = {realized_relation(layers, edges, w) for w, _ in all_networks(layers, edges, False)}
    pairs = [(i, j) for i in range(alpha) for j in range(omega)]
    for mask in range(1 << len(pairs)):
        R = frozenset(p for k, p in enumerate(pairs) if mask >> k & 1)
        assert token_dp_relation(layers, edges, R) == (R in realizable), ("bias-free DP", R)
    # Lemma 2.2: output functions are disjunctions over reachable inputs
    for w, _ in itertools.islice(all_networks(layers, edges, False), 0, None, 7):
        R = realized_relation(layers, edges, w)
        for x in cube(alpha):
            act = evaluate(layers, edges, w, {}, x)
            for j, t in enumerate(layers[-1]):
                assert act[t] == max([x[i] for (i, jj) in R if jj == j], default=0)

# ---------------------------------------------------------------------------
# Section 3: chain data -- bias removal and source-disjoint routing
# ---------------------------------------------------------------------------

def random_chain(rng, alpha):
    order = list(range(alpha))
    rng.shuffle(order)
    x, chain = [0] * alpha, [tuple([0] * alpha)]
    for i in order:
        x[i] = 1
        if rng.random() < 0.7:
            chain.append(tuple(x))
    if rng.random() < 0.5:
        chain = chain[1:] or chain
    return chain


def sigma_routable(layers, edges, sigma):
    """Paths s_sigma(j) -> t_j, paths with different sources vertex-disjoint."""
    out = out_neighbors(edges)
    toks = [(sigma[j], j) for j in range(len(sigma)) if sigma[j] is not None]
    if not toks:
        return True
    states = {tuple(layers[0][i] for i, _ in toks)}
    for h in range(len(layers) - 1):
        new = set()
        for st in states:
            for nxt in itertools.product(*[out.get(u, []) for u in st]):
                owner = {}
                ok = True
                for (i, _), v in zip(toks, nxt):
                    if owner.setdefault(v, i) != i:
                        ok = False
                        break
                if ok:
                    new.add(nxt)
        states = new
    return any(all(st[r] == layers[-1][j] for r, (_, j) in enumerate(toks)) for st in states)


def check_chain(layers, edges, chain):
    alpha, omega = len(layers[0]), len(layers[-1])
    outs = layers[-1]

    def preds(with_bias):
        res = set()
        for w, b in all_networks(layers, edges, with_bias):
            res.add(tuple(tuple(evaluate(layers, edges, w, b, x)[t] for t in outs) for x in chain))
        return res

    A, B = preds(False), preds(True)
    assert A == B, "chain equivalence"
    via_sigma = set()
    for sigma in itertools.product([None] + list(range(alpha)), repeat=omega):
        if sigma_routable(layers, edges, sigma):
            via_sigma.add(tuple(tuple(0 if s is None else x[s] for s in sigma) for x in chain))
    assert via_sigma == B, "source-disjoint routing characterization"
    # profile-preserving transformation (Thm 3.2), checked on every network
    hidden = [v for layer in layers[1:] for v in layer]
    idx = {e: k for k, e in enumerate(edges)}
    for w, b in all_networks(layers, edges, True):
        prof = {v: tuple(evaluate(layers, edges, w, b, x)[v] for x in chain) for v in layers[0] + hidden}
        w2 = [0] * len(edges)
        for v in hidden:
            if any(prof[v]):
                par = [u for (u, vv) in edges if vv == v and w[idx[(u, vv)]] and prof[u] == prof[v]]
                assert par, "onset inheritance"
                w2[idx[(par[0], v)]] = 1
        prof2 = {v: tuple(evaluate(layers, edges, w2, {}, x)[v] for x in chain) for v in prof}
        assert prof2 == prof, "profiles preserved"

# ---------------------------------------------------------------------------
# Section 5: two inputs -- normal form and the function-set DP
# ---------------------------------------------------------------------------
X2 = [(0, 0), (1, 0), (0, 1), (1, 1)]
F_A, F_B = (0, 1, 0, 1), (0, 0, 1, 1)
F_C, F_D, F_0 = (0, 0, 0, 1), (0, 1, 1, 1), (0, 0, 0, 0)


def f_or(fs):
    return tuple(max(f[k] for f in fs) for k in range(4))


def two_input_dp(layers, edges, target):
    out = out_neighbors(edges)
    toks = []
    for j, f in enumerate(target):
        if f == F_A:
            toks.append((0, j))
        elif f == F_B:
            toks.append((1, j))
        elif f in (F_C, F_D):
            toks += [(0, j), (1, j)]
        else:
            assert f == F_0
    if not toks:
        return True
    init = tuple((layers[0][i], F_A if i == 0 else F_B) for i, _ in toks)
    states = {init}
    for h in range(len(layers) - 1):
        # sequential moves; a moved token carries the partial function set at its vertex
        for r in range(len(toks)):
            new = set()
            for st in states:
                u, f = st[r]
                for v in out.get(u, []):
                    phi = {f}
                    for e in range(r):
                        if st[e][0] == v:
                            phi |= st[e][1]
                    phi = frozenset(phi)
                    lst = list(st)
                    for e in range(r):
                        if lst[e][0] == v:
                            lst[e] = (v, phi)
                    lst[r] = (v, phi)
                    new.add(tuple(lst))
            states = new
        # end of layer: choose a bias at every occupied vertex
        new = set()
        for st in states:
            occ = sorted({v for v, _ in st})
            phis = {v: phi for v, phi in st}
            opts = []
            for v in occ:
                o = [f_or(phis[v])]
                if phis[v] == frozenset([F_A, F_B]):
                    o.append(F_C)
                opts.append(o)
            for choice in itertools.product(*opts):
                g = dict(zip(occ, choice))
                new.add(tuple((v, g[v]) for v, _ in st))
        states = new
    outs = layers[-1]
    return any(all(st[r][0] == outs[j] and st[r][1] == target[j] for r, (_, j) in enumerate(toks)) for st in states)


def check_two_inputs(layers, edges):
    outs = layers[-1]
    attain = set()
    for w, b in all_networks(layers, edges, True):
        acts = [evaluate(layers, edges, w, b, x) for x in X2]
        attain.add(tuple(tuple(a[t] for a in acts) for t in outs))
    for target in itertools.product([F_0, F_A, F_B, F_C, F_D], repeat=len(outs)):
        assert two_input_dp(layers, edges, target) == (target in attain), ("two-input DP", target)
    assert all(f in (F_0, F_A, F_B, F_C, F_D) for tgt in attain for f in tgt)

# ---------------------------------------------------------------------------
# Section 5: conjunctions and binary in-arborescences (one output)
# ---------------------------------------------------------------------------

def arborescence_dp(layers, edges, S):
    out = out_neighbors(edges)
    states = {tuple(sorted((layers[0][i], frozenset([i])) for i in S))}
    for h in range(len(layers) - 1):
        new = set()
        for st in states:
            for nxt in itertools.product(*[out.get(u, []) for u, _ in st]):
                at = {}
                for (_, blk), v in zip(st, nxt):
                    at.setdefault(v, []).append(blk)
                if all(len(bl) <= 2 for bl in at.values()):
                    new.add(tuple(sorted((v, frozenset().union(*bl)) for v, bl in at.items())))
        states = new
    return any(st == ((layers[-1][0], frozenset(S)),) for st in states)


def check_conjunction(layers, edges):
    alpha = len(layers[0])
    xs = cube(alpha)
    attain = set()
    for w, b in all_networks(layers, edges, True):
        attain.add(tuple(evaluate(layers, edges, w, b, x)[layers[-1][0]] for x in xs))
    for r in range(1, alpha + 1):
        for S in itertools.combinations(range(alpha), r):
            f = tuple(int(all(x[i] for i in S)) for x in xs)
            assert arborescence_dp(layers, edges, S) == (f in attain), ("conjunction", S)

# ---------------------------------------------------------------------------
# Appendix examples
# ---------------------------------------------------------------------------

def check_figure_1b():
    """Figure 1(b): a complete R-path system that passes every pairwise
    intersection test but whose union realizes the forbidden pair (1,3)."""
    # inputs s1,s2,s3 = 0,1,2; layer 1: u=3, c=4, private 5..8;
    # layer 2: a=9, v=10, private 11..14; outputs t1,t2,t3 = 15,16,17
    layers = [[0, 1, 2], [3, 4, 5, 6, 7, 8], [9, 10, 11, 12, 13, 14], [15, 16, 17]]
    paths = {
        (0, 0): [0, 3, 9, 15], (1, 1): [1, 3, 10, 16], (2, 2): [2, 4, 10, 17],
        (0, 1): [0, 5, 11, 16], (1, 0): [1, 6, 12, 15],
        (1, 2): [1, 7, 13, 17], (2, 1): [2, 8, 14, 16],
    }
    R = set(paths)
    assert (0, 2) not in R
    for d, e in itertools.combinations(paths, 2):
        if set(paths[d]) & set(paths[e]):
            (i, j), (i2, j2) = d, e
            assert (i, j2) in R and (i2, j) in R, ("pairwise condition", d, e)
    edges = sorted({(p[k], p[k + 1]) for p in paths.values() for k in range(3)})
    realized = realized_relation(layers, edges, [1] * len(edges))
    assert R <= realized and (0, 2) in realized, "union must leak (1,3)"


def check_examples():
    check_figure_1b()
    # Fitting-power gap (Prop. E.1): alpha = omega = 5, data {(e_i, e_i)}.
    Cs = [(0, 1), (0, 2), (0, 3), (1, 2), (1, 3)]
    layers = [list(range(5)), list(range(5, 9)), list(range(9, 14))]
    edges = sorted({(i, 5 + r) for i, c in enumerate(Cs) for r in c} |
                   {(5 + r, 9 + i) for i, c in enumerate(Cs) for r in c})
    data = [tuple(int(k == i) for k in range(5)) for i in range(5)]
    w = [1] * len(edges)
    b = {v: 0 for v in layers[1]}
    b.update({v: 1 for v in layers[2]})
    for x in data:
        act = evaluate(layers, edges, w, b, x)
        assert tuple(act[t] for t in layers[2]) == x
    # bias-free: the data force R = identity, which needs 5 disjoint paths
    identity = frozenset((i, i) for i in range(5))
    assert not token_dp_relation(layers, edges, identity)
    found = False
    for w in itertools.product((0, 1), repeat=len(edges)):
        if all(tuple(evaluate(layers, edges, w, {}, x)[t] for t in layers[2]) == x for x in data):
            found = True
            break
    assert not found, "bias-free network fits the gap example"
    # Obstruction (Prop. F.1): a, b, c -> u -> v1, v2 -> t ; target a & (b | c)
    layers = [[0, 1, 2], [3], [4, 5], [6]]
    edges = [(0, 3), (1, 3), (2, 3), (3, 4), (3, 5), (4, 6), (5, 6)]
    xs = cube(3)
    target = tuple(int(x[0] and (x[1] or x[2])) for x in xs)
    for w, b in all_networks(layers, edges, True):
        assert tuple(evaluate(layers, edges, w, b, x)[6] for x in xs) != target
    # One-flip bottleneck example (Example B.2)
    layers = [[0, 1, 2], [3, 4], [5, 6, 7]]
    edges = [(0, 3), (1, 4), (2, 4), (3, 5), (4, 6), (4, 7)]
    D2 = [(0, 0, 0), (0, 1, 0), (0, 1, 1)]
    for w, b in all_networks(layers, edges, True):
        assert not all(tuple(evaluate(layers, edges, w, b, x)[t] for t in layers[2]) == x for x in D2)


def main():
    seed = int(sys.argv[1]) if len(sys.argv) > 1 else 1
    trials = int(sys.argv[2]) if len(sys.argv) > 2 else 60
    rng = random.Random(seed)
    check_examples()
    print("examples: ok")
    n = {"biasfree": 0, "chain": 0, "two": 0, "conj": 0}
    for _ in range(trials):
        a, o = rng.randint(1, 3), rng.randint(1, 2)
        layers, edges = random_architecture(rng, a, o, max_width=2)
        if len(edges) <= 10:
            check_biasfree(layers, edges)
            n["biasfree"] += 1
        layers, edges = random_architecture(rng, rng.randint(1, 3), rng.randint(1, 3), max_width=2)
        hidden = sum(len(l) for l in layers[1:])
        if len(edges) + hidden <= 15:
            check_chain(layers, edges, random_chain(rng, len(layers[0])))
            n["chain"] += 1
        layers, edges = random_architecture(rng, 2, rng.randint(1, 2), max_width=3)
        hidden = sum(len(l) for l in layers[1:])
        if len(edges) + hidden <= 16:
            check_two_inputs(layers, edges)
            n["two"] += 1
        layers, edges = random_architecture(rng, rng.randint(2, 3), 1, max_width=3)
        hidden = sum(len(l) for l in layers[1:])
        if len(edges) + hidden <= 16:
            check_conjunction(layers, edges)
            n["conj"] += 1
    print("random instances checked:", n)
    print("all checks passed")


if __name__ == "__main__":
    main()

